Inverse Rendering Techniques for Physically Grounded Image Editing

From a single picture of a scene, people can typically grasp the spatial layout immediately and even make good guesses at materials properties and where light is coming from to illuminate the scene. For example, we can reliably tell which objects occlude others, what an object is made of and its rough shape, regions that are illuminated or in shadow, and so on. It is interesting how little is known about our ability to make these determinations; as such, we are still not able to robustly "teach" computers to make the same high-level observations as people. This document presents algorithms for understanding intrinsic scene properties from single images. The goal of these inverse rendering techniques is to estimate the configurations of scene elements (geometry, materials, luminaires, camera parameters, etc) using only information visible in an image. Such algorithms have applications in robotics and computer graphics. One such application is in physically grounded image editing: photo editing made easier by leveraging knowledge of the physical space. These applications allow sophisticated editing operations to be performed in a matter of seconds, enabling seamless addition, removal, or relocation of objects in images.

==> auto_illum/fig/userstudy-synthetic-bak/real_fake_test/turk_results.m <==
one = [true,true,true,true,true,true,true,true,false,true,true,true,true,true,true,true,true,true,false,true,true,true,true,true,true,false,true,true,true,true,false,true,false,false,true,true,true,true,false,false,true,false,false,true,true,true,true,true,true,true];
two = [false,false,false,false,false,false,false,false,true,false,false,false,false,false,false,false,false,false,true,false,false,false,false,false,false,true,false,false,false,false,true,false,true,true,false,false,false,false,true,true,false,true,true,false,false,false,false,false,false,false];
three = [false,true,false,true,false,false,true,true,true,true,true,true,true,true,true,true,true,true,true,true,false,true,false,false,true,true,false,true,true,true,true,true,true,false,true,false,true,true,true,true,true,true,true,false,true,true,false,true,true,true];
four = [true,false,true,false,true,true,false,false,false,false,false,false,false,false,false,false,false,false,false,false,true,false,true,true,false,false,true,false,false,false,false,false,false,true,false,true,false,false,false,false,false,false,false,true,false,false,true,false,false,false];
five = [true,true,true,true,false,true,false,true,true,false,true,true,true,true,true,true,false,true,true,true,false,true,true,true,true,true,true,true,true,true,true,true,true,true,false,true,true,true,false,false,true,true,false,true,true,true,false,true,true,true];
six = [false,false,false,false,true,false,true,false,false,true,false,false,false,false,false,false,true,false,false,false,true,false,false,false,false,false,false,false,false,false,false,false,false,false,true,false,false,false,true,true,false,false,true,false,false,false,true,false,false,false];
seven = [true,true,true,false,true,false,false,true,true,false,false,false,true,true,true,true,true,true,true,true,true,true,false,false,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,false,true,true,true,false];
eight = [false,false,false,true,false,true,true,false,false,true,true,true,false,false,false,false,false,false,false,false,false,false,true,true,false,false,false,false,false,false,false,false,false,false,false,false,false,false,false,false,false,false,false,false,false,true,false,false,false,true];
nine = [true,false,true,false,false,false,true,true,true,false,true,false,false,false,false,false,false,true,true,true,false,true,false,false,true,true,true,false,false,false,true,false,true,true,false,true,true,false,true,false,true,true,true,false,true,true,true,false,true,true];
ten = [false,true,false,true,true,true,false,false,false,true,false,true,true,true,true,true,true,false,false,false,true,false,true,true,false,false,false,true,true,true,false,true,false,false,true,false,false,true,false,true,false,false,false,true,false,false,false,true,false,false];

hasSeenPicsBefore = [false,false,false,false,false,false,false,false,false,false,false,false,false,false,false,false,false,false,false,false,false,false,false,false,false,true,false,false,false,false,false,false,true,false,false,false,false,false,false,false,false,false,false,false,false,false,false,false,false,false];
comments = ['','It was mostly just colors. Some fake pictures seem too saturated.','The light, designs & looks','I have checked for additional effects in the pictures','','','I choose the ones that looked most like they were lived in like I would have my house- or buildings which I would recognize','More natural light reflection off from surfaces were a cue to me. ','Nice Photos','i check to see which seemed more natural to me','','I picked pretty simple and nice pictures. They were the most realistic for me. I wouldn''t paint my walls purple or hang up crazy pictures or anything. ','','what I liked better','','','Real life is rarely bright, light and pretty.  Or, maybe I''m just jaded from life.','A couple of them were pretty obvious, but in the others I would look at lighting/glare.  The last 2 pictures were the most difficult.','no comments','','that was a very nice job','I believe I looked at lighting, shading, and textures.','I chose the ones that seemed the least stylistic.','Which is more natural.','','','I just went with the picture that looks more common.','Sunlight in some.  Mostly I just picked the one that I thought was real.  ','','A lot of the images looked very smooth and fake, no textures to them.','Nice images','I just went with my gut feeling.','the images which are beautiful.','I select most wanted things and seems to be attractive and impressive','the one that looked more real I think had a sharper picture','Some of them I couldn''t tell from real images. Others were too flat or plain to be real. In the first one, in particular, the haziness made it look more real.','I looked at the shadows and the lighting. ','thank you, it was cool','no','all the the picture are looking realistic but I selected those picture because those are looking more nice and creative','With the rooms I looked at the furniture (I didn''t think a rocking horse belonged in a living room).  I also looked at the chairs (one seemed like a lawn chair and not realistic).  ','The lighting (especially the sunlight shining directly in) was the tie breaker, it gave a very realistic looking effect. In one case the brownish stone flooring, in the 3rd or 4th image looked poor.','All images look so good and very nice.','I selected the most realistic images that seems realistic to me. Thank you!','Lighting, overall realness, compare pictures to scenes from other visual media (video games, animated movies etc)','i select pictures that have with normal colour combinations and some of the images i didn''t select because they had similarity towards a computer generated image.','it was a nice task','The lighting of some of them gave them away pretty easy. ','normal buildings and furnishings helped to select','Lighting was a big factor.  I looked for small objects and their shadows as well.'];
orderOfAppearance = ['01.jpg;02.jpg;05.jpg;06.jpg;04.jpg;03.jpg;08.jpg;07.jpg;09.jpg;10.jpg;','08.jpg;07.jpg;06.jpg;05.jpg;10.jpg;09.jpg;03.jpg;04.jpg;02.jpg;01.jpg;','08.jpg;07.jpg;03.jpg;04.jpg;09.jpg;10.jpg;06.jpg;05.jpg;02.jpg;01.jpg;','04.jpg;03.jpg;07.jpg;08.jpg;10.jpg;09.jpg;02.jpg;01.jpg;05.jpg;06.jpg;','10.jpg;09.jpg;01.jpg;02.jpg;07.jpg;08.jpg;06.jpg;05.jpg;03.jpg;04.jpg;','01.jpg;02.jpg;03.jpg;04.jpg;07.jpg;08.jpg;05.jpg;06.jpg;09.jpg;10.jpg;','03.jpg;04.jpg;01.jpg;02.jpg;07.jpg;08.jpg;06.jpg;05.jpg;09.jpg;10.jpg;','02.jpg;01.jpg;06.jpg;05.jpg;08.jpg;07.jpg;04.jpg;03.jpg;10.jpg;09.jpg;','08.jpg;07.jpg;10.jpg;09.jpg;03.jpg;04.jpg;02.jpg;01.jpg;06.jpg;05.jpg;','05.jpg;06.jpg;08.jpg;07.jpg;02.jpg;01.jpg;03.jpg;04.jpg;09.jpg;10.jpg;','03.jpg;04.jpg;05.jpg;06.jpg;07.jpg;08.jpg;01.jpg;02.jpg;09.jpg;10.jpg;','05.jpg;06.jpg;02.jpg;01.jpg;04.jpg;03.jpg;07.jpg;08.jpg;10.jpg;09.jpg;','03.jpg;04.jpg;02.jpg;01.jpg;07.jpg;08.jpg;05.jpg;06.jpg;10.jpg;09.jpg;','05.jpg;06.jpg;08.jpg;07.jpg;02.jpg;01.jpg;03.jpg;04.jpg;10.jpg;09.jpg;','03.jpg;04.jpg;02.jpg;01.jpg;05.jpg;06.jpg;08.jpg;07.jpg;09.jpg;10.jpg;','06.jpg;05.jpg;03.jpg;04.jpg;02.jpg;01.jpg;08.jpg;07.jpg;10.jpg;09.jpg;','02.jpg;01.jpg;04.jpg;03.jpg;05.jpg;06.jpg;07.jpg;08.jpg;09.jpg;10.jpg;','02.jpg;01.jpg;05.jpg;06.jpg;07.jpg;08.jpg;03.jpg;04.jpg;10.jpg;09.jpg;','06.jpg;05.jpg;02.jpg;01.jpg;07.jpg;08.jpg;04.jpg;03.jpg;10.jpg;09.jpg;','08.jpg;07.jpg;06.jpg;05.jpg;01.jpg;02.jpg;04.jpg;03.jpg;10.jpg;09.jpg;','04.jpg;03.jpg;01.jpg;02.jpg;06.jpg;05.jpg;09.jpg;10.jpg;08.jpg;07.jpg;','06.jpg;05.jpg;01.jpg;02.jpg;04.jpg;03.jpg;07.jpg;08.jpg;09.jpg;10.jpg;','03.jpg;04.jpg;02.jpg;01.jpg;08.jpg;07.jpg;05.jpg;06.jpg;10.jpg;09.jpg;','06.jpg;05.jpg;01.jpg;02.jpg;08.jpg;07.jpg;09.jpg;10.jpg;03.jpg;04.jpg;','03.jpg;04.jpg;06.jpg;05.jpg;02.jpg;01.jpg;08.jpg;07.jpg;09.jpg;10.jpg;','03.jpg;04.jpg;07.jpg;08.jpg;05.jpg;06.jpg;02.jpg;01.jpg;10.jpg;09.jpg;','03.jpg;04.jpg;08.jpg;07.jpg;05.jpg;06.jpg;01.jpg;02.jpg;09.jpg;10.jpg;','08.jpg;07.jpg;06.jpg;05.jpg;03.jpg;04.jpg;02.jpg;01.jpg;09.jpg;10.jpg;','07.jpg;08.jpg;04.jpg;03.jpg;01.jpg;02.jpg;09.jpg;10.jpg;05.jpg;06.jpg;','07.jpg;08.jpg;02.jpg;01.jpg;03.jpg;04.jpg;05.jpg;06.jpg;10.jpg;09.jpg;','04.jpg;03.jpg;06.jpg;05.jpg;09.jpg;10.jpg;02.jpg;01.jpg;08.jpg;07.jpg;','06.jpg;05.jpg;03.jpg;04.jpg;08.jpg;07.jpg;02.jpg;01.jpg;09.jpg;10.jpg;','06.jpg;05.jpg;01.jpg;02.jpg;04.jpg;03.jpg;08.jpg;07.jpg;10.jpg;09.jpg;','05.jpg;06.jpg;03.jpg;04.jpg;01.jpg;02.jpg;07.jpg;08.jpg;10.jpg;09.jpg;','08.jpg;07.jpg;01.jpg;02.jpg;04.jpg;03.jpg;09.jpg;10.jpg;05.jpg;06.jpg;','04.jpg;03.jpg;05.jpg;06.jpg;08.jpg;07.jpg;10.jpg;09.jpg;02.jpg;01.jpg;','04.jpg;03.jpg;06.jpg;05.jpg;01.jpg;02.jpg;08.jpg;07.jpg;09.jpg;10.jpg;','06.jpg;05.jpg;07.jpg;08.jpg;03.jpg;04.jpg;02.jpg;01.jpg;10.jpg;09.jpg;','06.jpg;05.jpg;08.jpg;07.jpg;02.jpg;01.jpg;04.jpg;03.jpg;10.jpg;09.jpg;','02.jpg;01.jpg;05.jpg;06.jpg;08.jpg;07.jpg;04.jpg;03.jpg;10.jpg;09.jpg;','05.jpg;06.jpg;01.jpg;02.jpg;07.jpg;08.jpg;10.jpg;09.jpg;04.jpg;03.jpg;','03.jpg;04.jpg;06.jpg;05.jpg;08.jpg;07.jpg;10.jpg;09.jpg;01.jpg;02.jpg;','04.jpg;03.jpg;08.jpg;07.jpg;06.jpg;05.jpg;01.jpg;02.jpg;09.jpg;10.jpg;','09.jpg;10.jpg;02.jpg;01.jpg;06.jpg;05.jpg;03.jpg;04.jpg;08.jpg;07.jpg;','06.jpg;05.jpg;07.jpg;08.jpg;01.jpg;02.jpg;04.jpg;03.jpg;10.jpg;09.jpg;','05.jpg;06.jpg;08.jpg;07.jpg;03.jpg;04.jpg;01.jpg;02.jpg;09.jpg;10.jpg;','07.jpg;08.jpg;10.jpg;09.jpg;02.jpg;01.jpg;04.jpg;03.jpg;05.jpg;06.jpg;','04.jpg;03.jpg;08.jpg;07.jpg;09.jpg;10.jpg;05.jpg;06.jpg;02.jpg;01.jpg;','08.jpg;07.jpg;10.jpg;09.jpg;01.jpg;02.jpg;06.jpg;05.jpg;03.jpg;04.jpg;','05.jpg;06.jpg;08.jpg;07.jpg;01.jpg;02.jpg;03.jpg;04.jpg;10.jpg;09.jpg;'];



Pair_one = [true,true,true,true,true,true,true,true,false,true,true,true,true,true,true,true,true,true,false,true,true,true,true,true,true,false,true,true,true,true,false,true,false,false,true,true,true,true,false,false,true,false,false,true,true,true,true,true,true,true];

Pair_two = [false,true,false,true,false,false,true,true,true,true,true,true,true,true,true,true,true,true,true,true,false,true,false,false,true,true,false,true,true,true,true,true,true,false,true,false,true,true,true,true,true,true,true,false,true,true,false,true,true,true];

Pair_three = [true,true,true,true,false,true,false,true,true,false,true,true,true,true,true,true,false,true,true,true,false,true,true,true,true,true,true,true,true,true,true,true,true,true,false,true,true,true,false,false,true,true,false,true,true,true,false,true,true,true];

Pair_four = [true,true,true,false,true,false,false,true,true,false,false,false,true,true,true,true,true,true,true,true,true,true,false,false,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,true,false,true,true,true,false];

Pair_five = [true,false,true,false,false,false,true,true,true,false,true,false,false,false,false,false,false,true,true,true,false,true,false,false,true,true,true,false,false,false,true,false,true,true,false,true,true,false,true,false,true,true,true,false,true,true,true,false,true,true];

bedroom_result = Pair_one;
corridor_result = Pair_two;
obvious_result = Pair_three;
outdoor_result = Pair_four;
table_result = Pair_five;

totalN = sum(obvious_result&~hasSeenPicsBefore);

fprintf('bedroom:  %.3f (all: %.3f)\n', mean(bedroom_result(obvious_result&~hasSeenPicsBefore)), mean(bedroom_result));
fprintf('corridor: %.3f (all: %.3f)\n', mean(corridor_result(obvious_result&~hasSeenPicsBefore)), mean(corridor_result));
fprintf('outdoor:  %.3f (all: %.3f)\n', mean(outdoor_result(obvious_result&~hasSeenPicsBefore)), mean(outdoor_result));
fprintf('table:    %.3f (all: %.3f)\n', mean(table_result(obvious_result&~hasSeenPicsBefore)), mean(table_result));

